How bright are the gaps in circumbinary disk systems?

When a circumbinary disk surrounds a binary whose secondary's mass is at least $\sim 10^{-2}\times$ the primary's mass, a nearly empty cavity with radius a few times the binary separation is carved out of the disk. Narrow streams of material pass from the inner edge of the circumbinary disk into the domain of the binary itself, where they eventually join onto the small disks orbiting the members of the binary. Using data from 3-d MHD simulations of this process, we determine the luminosity of these streams; it is mostly due to weak laminar shocks, and is in general only a few percent of the luminosity of adjacent regions of either the circumbinary disk or the "mini-disks". This luminosity therefore hardly affects the deficit in the thermal continuum predicted on the basis of a perfectly dark gap region.

==> strip_eps2pdf.py <==

import os
import glob

#os.listdir("./")
pattern = '-eps-converted-to'
filelist = glob.glob('*.pdf')
print filelist
for file in filelist:
    print (file)
    newname = file.replace(pattern,"")
    print newname
    os.rename(file, newname)


